The dark (BPS) side of thermodynamics in Minkowski$_4$

We explore the BPS limit of asymptotically flat black hole thermodynamics, drawing analogies with recent studies of black holes in anti-de Sitter space. Although ultimately motivated by supersymmetry and quantum gravity, the BPS limit is classically well-defined for the dyonic Kerr-Newman black holes in pure Einstein-Maxwell theory and various generalizations with additional scalars and gauge fields that admit embedding in $\mathcal{N}=2$ supergravity (for concreteness we consider the STU model). This limit is manifestly different from extremality as it includes a family of rotating Euclidean saddles that represent a (fictitious) thermal branch, smoothly connected with the extremal static Reissner-Nordstr\"om black hole and its generalizations with extra matter. We are able to evaluate unambiguously all BPS chemical potentials, finding constant imaginary angular velocity as a consequence of Wick rotation. In the mixed ensemble of fixed magnetic and varying electric charges, we derive the OSV formula that is crucial for the microscopic understanding of the system, and provide evidence that it should be interpreted as a fixed-point formula.

==> Complementary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    109345,       3136]
NotebookOptionsPosition[    101730,       3012]
NotebookOutlinePosition[    102128,       3028]
CellTagsIndexPosition[    102085,       3025]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["BH solution", "Section",
 CellChangeTimes->{{3.8635990853800554`*^9, 
  3.8635991032429543`*^9}},ExpressionUUID->"b4fb1715-af53-45e9-ab55-\
e4de3d5dd87f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"s\[Delta]1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Delta]1", "^", "2"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Delta]1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c\[Delta]1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Delta]1", "^", "2"}], "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Delta]1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s\[Delta]2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Delta]2", "^", "2"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Delta]2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c\[Delta]2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Delta]2", "^", "2"}], "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Delta]2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s\[Delta]3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Delta]3", "^", "2"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Delta]3"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c\[Delta]3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Delta]3", "^", "2"}], "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Delta]3"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s\[Delta]4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Delta]4", "^", "2"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Delta]4"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c\[Delta]4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Delta]4", "^", "2"}], "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Delta]4"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s\[Gamma]1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Gamma]1", "^", "2"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Gamma]1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c\[Gamma]1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Gamma]1", "^", "2"}], "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Gamma]1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s\[Gamma]2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Gamma]2", "^", "2"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Gamma]2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c\[Gamma]2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Gamma]2", "^", "2"}], "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Gamma]2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s\[Gamma]3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Gamma]3", "^", "2"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Gamma]3"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c\[Gamma]3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Gamma]3", "^", "2"}], "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Gamma]3"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s\[Gamma]4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Gamma]4", "^", "2"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Gamma]4"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c\[Gamma]4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Gamma]4", "^", "2"}], "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Gamma]4"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8635991058759637`*^9, 3.8635991367017527`*^9}, {
  3.863599167543338*^9, 3.863599225902094*^9}, {3.863682479689967*^9, 
  3.8636824829660873`*^9}, {3.8636825190480328`*^9, 3.8636826649553576`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"00c46523-08bb-48f1-bc8c-8d71d18c8ad7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]1", "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Delta]2", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
       RowBox[{"s\[Delta]3", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
       RowBox[{"s\[Delta]4", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}], "/", "2"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]1", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]2", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]3", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]4", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
     "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]2", "=", 
   RowBox[{
    RowBox[{"s\[Delta]1", " ", "c\[Delta]1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Gamma]1", " ", "c\[Gamma]2", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]4"}], "-", 
       RowBox[{
       "c\[Gamma]1", " ", "s\[Gamma]2", " ", "s\[Gamma]3", " ", 
        "s\[Gamma]4"}]}], ")"}]}], "+", 
    RowBox[{"s\[Delta]2", " ", "c\[Delta]2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Gamma]2", " ", "c\[Gamma]1", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]4"}], "-", 
       RowBox[{
       "c\[Gamma]2", " ", "s\[Gamma]1", " ", "s\[Gamma]3", " ", 
        "s\[Gamma]4"}]}], ")"}]}], "+", 
    RowBox[{"s\[Delta]3", " ", "c\[Delta]3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Gamma]3", " ", "c\[Gamma]2", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]4"}], "-", 
       RowBox[{
       "c\[Gamma]3", " ", "s\[Gamma]2", " ", "s\[Gamma]1", " ", 
        "s\[Gamma]4"}]}], ")"}]}], "+", 
    RowBox[{"s\[Delta]4", " ", "c\[Delta]4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Gamma]4", " ", "c\[Gamma]2", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]1"}], "-", 
       RowBox[{
       "c\[Gamma]4", " ", "s\[Gamma]2", " ", "s\[Gamma]3", " ", 
        "s\[Gamma]1"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8635992379415274`*^9, 3.86359960815829*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"c59d068e-b0de-4b64-960b-846948d8c0e5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Nu]1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "s\[Gamma]1"}], " ", "c\[Gamma]1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]1", " ", "c\[Delta]2", " ", "c\[Delta]3", " ", 
        "c\[Delta]4"}], "-", 
       RowBox[{
       "c\[Delta]1", " ", "s\[Delta]2", " ", "s\[Delta]3", " ", 
        "s\[Delta]4"}]}], ")"}]}], "-", 
    RowBox[{"s\[Gamma]2", " ", "c\[Gamma]2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]2", " ", "c\[Delta]1", " ", "c\[Delta]3", " ", 
        "c\[Delta]4"}], "-", 
       RowBox[{
       "c\[Delta]2", " ", "s\[Delta]1", " ", "s\[Delta]3", " ", 
        "s\[Delta]4"}]}], ")"}]}], "-", 
    RowBox[{"s\[Gamma]3", " ", "c\[Gamma]3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]3", " ", "c\[Delta]2", " ", "c\[Delta]1", " ", 
        "c\[Delta]4"}], "-", 
       RowBox[{
       "c\[Delta]3", " ", "s\[Delta]2", " ", "s\[Delta]1", " ", 
        "s\[Delta]4"}]}], ")"}]}], "-", 
    RowBox[{"s\[Gamma]4", " ", "c\[Gamma]4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]4", " ", "c\[Delta]2", " ", "c\[Delta]3", " ", 
        "c\[Delta]1"}], "-", 
       RowBox[{
       "c\[Delta]4", " ", "s\[Delta]2", " ", "s\[Delta]3", " ", 
        "s\[Delta]1"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]2", "=", 
   RowBox[{
    RowBox[{
    "c\[Delta]1", " ", "c\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]4", 
     " ", "c\[Gamma]1", " ", "c\[Gamma]2", " ", "c\[Gamma]3", " ", 
     "c\[Gamma]4"}], "+", 
    RowBox[{
    "s\[Delta]1", " ", "s\[Delta]2", " ", "s\[Delta]3", " ", "s\[Delta]4", "  ",
      "s\[Gamma]1", " ", "s\[Gamma]2", " ", "s\[Gamma]3", " ", "s\[Gamma]4"}],
     "-", 
    RowBox[{
    "c\[Delta]1", " ", "c\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]4", 
     " ", "s\[Gamma]1", " ", "s\[Gamma]2", " ", "s\[Gamma]3", " ", 
     "s\[Gamma]4"}], "-", 
    RowBox[{
    "s\[Delta]1", " ", "s\[Delta]2", " ", "s\[Delta]3", " ", "s\[Delta]4", 
     " ", "c\[Gamma]1", " ", "c\[Gamma]2", " ", "c\[Gamma]3", " ", 
     "c\[Gamma]4"}], " ", "+", 
    RowBox[{
    "s\[Delta]1", " ", "s\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]4", 
     " ", "c\[Gamma]1", " ", "c\[Gamma]2", " ", "s\[Gamma]3", " ", 
     "s\[Gamma]4"}], "+", 
    RowBox[{
    "s\[Delta]1", " ", "s\[Delta]3", " ", "c\[Delta]2", " ", "c\[Delta]4", 
     " ", "c\[Gamma]1", " ", "c\[Gamma]3", " ", "s\[Gamma]2", " ", 
     "s\[Gamma]4"}], "+", 
    RowBox[{
    "s\[Delta]1", " ", "s\[Delta]4", " ", "c\[Delta]3", " ", "c\[Delta]2", 
     " ", "c\[Gamma]1", " ", "c\[Gamma]4", " ", "s\[Gamma]3", " ", 
     "s\[Gamma]2"}], "+", 
    RowBox[{
    "s\[Delta]3", " ", "s\[Delta]2", " ", "c\[Delta]1", " ", "c\[Delta]4", 
     " ", "c\[Gamma]3", " ", "c\[Gamma]2", " ", "s\[Gamma]1", " ", 
     "s\[Gamma]4"}], "+", 
    RowBox[{
    "s\[Delta]4", " ", "s\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]1", 
     " ", "c\[Gamma]4", " ", "c\[Gamma]2", " ", "s\[Gamma]3", " ", 
     "s\[Gamma]1"}], "+", 
    RowBox[{
    "s\[Delta]3", " ", "s\[Delta]4", " ", "c\[Delta]1", " ", "c\[Delta]2", 
     " ", "c\[Gamma]3", " ", "c\[Gamma]4", " ", "s\[Gamma]1", " ", 
     "s\[Gamma]2"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "s\[Delta]1", " ", "s\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]4", 
       " ", "s\[Gamma]1", " ", "s\[Gamma]2", " ", "c\[Gamma]3", " ", 
       "c\[Gamma]4"}], "+", 
      RowBox[{
      "s\[Delta]1", " ", "s\[Delta]3", " ", "c\[Delta]2", " ", "c\[Delta]4", 
       " ", "s\[Gamma]1", " ", "s\[Gamma]3", " ", "c\[Gamma]2", " ", 
       "c\[Gamma]4"}], "+", 
      RowBox[{
      "s\[Delta]1", " ", "s\[Delta]4", " ", "c\[Delta]3", " ", "c\[Delta]2", 
       " ", "s\[Gamma]1", " ", "s\[Gamma]4", " ", "c\[Gamma]3", " ", 
       "c\[Gamma]2"}], "+", 
      RowBox[{
      "s\[Delta]3", " ", "s\[Delta]2", " ", "c\[Delta]1", " ", "c\[Delta]4", 
       " ", "s\[Gamma]3", " ", "s\[Gamma]2", " ", "c\[Gamma]1", " ", 
       "c\[Gamma]4"}], "+", 
      RowBox[{
      "s\[Delta]4", " ", "s\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]1", 
       " ", "s\[Gamma]4", " ", "s\[Gamma]2", " ", "c\[Gamma]3", " ", 
       "c\[Gamma]1"}], "+", 
      RowBox[{
      "s\[Delta]3", " ", "s\[Delta]4", " ", "c\[Delta]1", " ", "c\[Delta]2", 
       " ", "s\[Gamma]3", " ", "s\[Gamma]4", " ", "c\[Gamma]1", " ", 
       "c\[Gamma]2"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8635996601388702`*^9, 3.863599662408554*^9}, {
  3.863599720259432*^9, 3.863599752717218*^9}, {3.8635997841894426`*^9, 
  3.8636000421005316`*^9}, {3.863600386724106*^9, 3.8636006362732105`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"7eaaaa2f-1644-474d-9777-ac188c33dc6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n0", "=", 
   RowBox[{
    RowBox[{"-", "m"}], " ", 
    RowBox[{"\[Nu]1", "/", "\[Nu]2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.863600702193474*^9, 3.8636007149377966`*^9}, 
   3.8636658257057734`*^9, {3.8636665604990406`*^9, 3.8636665712380314`*^9}, {
   3.8636715083777885`*^9, 3.863671508635417*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"f5cde24f-bd3e-45c9-86b5-cf242ee24a85"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cc", "=", 
   RowBox[{"1", "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], " ", 
       RowBox[{"c\[Gamma]1", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
       RowBox[{"c\[Delta]1", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]2", "^", "2"}], " ", 
       RowBox[{"c\[Gamma]2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
       RowBox[{"c\[Delta]2", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]3", "^", "2"}], " ", 
       RowBox[{"c\[Gamma]3", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
       RowBox[{"c\[Delta]3", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]4", "^", "2"}], " ", 
       RowBox[{"c\[Gamma]4", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]4", "^", "2"}], " ", 
       RowBox[{"c\[Delta]4", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], " ", 
       RowBox[{"s\[Delta]2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]2", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], " ", 
       RowBox[{"s\[Delta]3", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]3", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], " ", 
       RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]3", "^", "2"}], " ", 
       RowBox[{"s\[Delta]2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]2", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]4", "^", "2"}], " ", 
       RowBox[{"s\[Delta]2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]4", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]2", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]3", "^", "2"}], " ", 
       RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}], "-", 
    RowBox[{"\[Nu]1", "^", "2"}], "-", 
    RowBox[{"\[Nu]2", "^", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], "+", 
       RowBox[{"s\[Delta]2", "^", "2"}], "+", 
       RowBox[{"s\[Delta]3", "^", "2"}], "+", 
       RowBox[{"s\[Delta]4", "^", "2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Gamma]1", " ", "s\[Gamma]2", " ", "s\[Delta]3", " ", "s\[Delta]4", 
        " ", "c\[Gamma]1", " ", "c\[Gamma]2", " ", "c\[Delta]3", " ", 
        "c\[Delta]4"}], "+", 
       RowBox[{
       "s\[Gamma]1", " ", "s\[Gamma]3", " ", "s\[Delta]2", " ", "s\[Delta]4", 
        " ", "c\[Gamma]1", " ", "c\[Gamma]3", " ", "c\[Delta]2", " ", 
        "c\[Delta]4"}], "+", 
       RowBox[{
       "s\[Gamma]1", " ", "s\[Gamma]4", " ", "s\[Delta]3", " ", "s\[Delta]2", 
        " ", "c\[Gamma]1", " ", "c\[Gamma]4", " ", "c\[Delta]3", " ", 
        "c\[Delta]2"}], "+", 
       RowBox[{
       "s\[Gamma]3", " ", "s\[Gamma]2", " ", "s\[Delta]1", " ", "s\[Delta]4", 
        " ", "c\[Gamma]3", " ", "c\[Gamma]2", " ", "c\[Delta]1", " ", 
        "c\[Delta]4"}], "+", 
       RowBox[{
       "s\[Gamma]4", " ", "s\[Gamma]2", " ", "s\[Delta]3", " ", "s\[Delta]1", 
        " ", "c\[Gamma]4", " ", "c\[Gamma]2", " ", "c\[Delta]3", " ", 
        "c\[Delta]1"}], "+", 
       RowBox[{
       "s\[Gamma]3", " ", "s\[Gamma]4", " ", "s\[Delta]1", " ", "s\[Delta]2", 
        " ", "c\[Gamma]3", " ", "c\[Gamma]4", " ", "c\[Delta]1", " ", 
        "c\[Delta]2"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]1", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}], " ", 
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]2", " ", "s\[Gamma]1", " ", "s\[Gamma]2", 
        " ", "c\[Delta]1", " ", "c\[Delta]2", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]2"}], "+", 
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]3", " ", "s\[Gamma]1", " ", "s\[Gamma]3", 
        " ", "c\[Delta]1", " ", "c\[Delta]3", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]3"}], "+", 
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]4", " ", "s\[Gamma]1", " ", "s\[Gamma]4", 
        " ", "c\[Delta]1", " ", "c\[Delta]4", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]4"}], "+", 
       RowBox[{
       "s\[Delta]3", " ", "s\[Delta]2", " ", "s\[Gamma]3", " ", "s\[Gamma]2", 
        " ", "c\[Delta]3", " ", "c\[Delta]2", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]2"}], "+", 
       RowBox[{
       "s\[Delta]4", " ", "s\[Delta]2", " ", "s\[Gamma]4", " ", "s\[Gamma]2", 
        " ", "c\[Delta]4", " ", "c\[Delta]2", " ", "c\[Gamma]4", " ", 
        "c\[Gamma]2"}], "+", 
       RowBox[{
       "s\[Delta]3", " ", "s\[Delta]4", " ", "s\[Gamma]3", " ", "s\[Gamma]4", 
        " ", "c\[Delta]3", " ", "c\[Delta]4", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]4"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vv", "=", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", " ", "\[Mu]1"}], "-", 
       RowBox[{"m", " ", "\[Mu]2"}]}], ")"}], " ", "u"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "+", 
       RowBox[{"n", "^", "2"}]}], ")"}], " ", "Cc"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8668010589156675`*^9, 3.866801060131418*^9}, {
  3.866801298326969*^9, 3.8668013366405735`*^9}, {3.8668014789981546`*^9, 
  3.866801887627226*^9}, {3.866801941286388*^9, 3.8668021662178516`*^9}, {
  3.866802247383285*^9, 3.86680238687247*^9}, {3.8668024344281063`*^9, 
  3.866802491451908*^9}, {3.866802627393518*^9, 3.866802630356821*^9}, {
  3.8668602184148254`*^9, 3.8668602371160393`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"37fce4e7-f916-4692-ab25-c51d15b3d1e4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ll", "=", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", " ", "\[Nu]2"}], "-", 
       RowBox[{"n", " ", "\[Nu]1"}]}], ")"}], " ", "r"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "+", 
       RowBox[{"n", "^", "2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "c\[Delta]1", " ", "c\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]4", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]2", " ", "s\[Gamma]3", " ", 
        "s\[Gamma]4"}], "+", 
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]2", " ", "s\[Delta]3", " ", "s\[Delta]4", 
        " ", "c\[Gamma]1", " ", "c\[Gamma]2", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]4"}], "+", 
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]4", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]2", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]4"}], "+", 
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]3", " ", "c\[Delta]2", " ", "c\[Delta]4", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]3", " ", "c\[Gamma]2", " ", 
        "c\[Gamma]4"}], "+", 
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]4", " ", "c\[Delta]3", " ", "c\[Delta]2", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]4", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]2"}], "+", 
       RowBox[{
       "s\[Delta]3", " ", "s\[Delta]2", " ", "c\[Delta]1", " ", "c\[Delta]4", 
        " ", "s\[Gamma]3", " ", "s\[Gamma]2", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]4"}], "+", 
       RowBox[{
       "s\[Delta]4", " ", "s\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]1", 
        " ", "s\[Gamma]4", " ", "s\[Gamma]2", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]1"}], "+", 
       RowBox[{
       "s\[Delta]3", " ", "s\[Delta]4", " ", "c\[Delta]1", " ", "c\[Delta]2", 
        " ", "s\[Gamma]3", " ", "s\[Gamma]4", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]2"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{
    RowBox[{"2", " ", "e\[Delta]1", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]2", ",", "e\[Delta]1"}], "]"}]}], "-", 
       RowBox[{"n", " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]1", ",", "e\[Delta]1"}], "]"}]}]}], ")"}], " ", "r"}], 
    "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "+", 
       RowBox[{"n", "^", "2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", "s\[Gamma]1", " ", 
        "c\[Gamma]2", " ", "c\[Gamma]3", " ", "c\[Gamma]4"}], "-", 
       RowBox[{
        RowBox[{"c\[Delta]1", "^", "2"}], " ", "c\[Gamma]1", " ", 
        "s\[Gamma]2", " ", "s\[Gamma]3", " ", "s\[Gamma]4"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{
    RowBox[{"2", " ", "e\[Delta]2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]2", ",", "e\[Delta]2"}], "]"}]}], "-", 
       RowBox[{"n", " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]1", ",", "e\[Delta]2"}], "]"}]}]}], ")"}], " ", "r"}], 
    "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "+", 
       RowBox[{"n", "^", "2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", "s\[Gamma]2", " ", 
        "c\[Gamma]1", " ", "c\[Gamma]3", " ", "c\[Gamma]4"}], "-", 
       RowBox[{
        RowBox[{"c\[Delta]2", "^", "2"}], " ", "c\[Gamma]2", " ", 
        "s\[Gamma]1", " ", "s\[Gamma]3", " ", "s\[Gamma]4"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L3", "=", 
   RowBox[{
    RowBox[{"2", " ", "e\[Delta]3", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]2", ",", "e\[Delta]3"}], "]"}]}], "-", 
       RowBox[{"n", " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]1", ",", "e\[Delta]3"}], "]"}]}]}], ")"}], " ", "r"}], 
    "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "+", 
       RowBox[{"n", "^", "2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]3", "^", "2"}], " ", "s\[Gamma]3", " ", 
        "c\[Gamma]2", " ", "c\[Gamma]1", " ", "c\[Gamma]4"}], "-", 
       RowBox[{
        RowBox[{"c\[Delta]3", "^", "2"}], " ", "c\[Gamma]3", " ", 
        "s\[Gamma]2", " ", "s\[Gamma]1", " ", "s\[Gamma]4"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L4", "=", 
   RowBox[{
    RowBox[{"2", " ", "e\[Delta]4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]2", ",", "e\[Delta]4"}], "]"}]}], "-", 
       RowBox[{"n", " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]1", ",", "e\[Delta]4"}], "]"}]}]}], ")"}], " ", "r"}], 
    "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "+", 
       RowBox[{"n", "^", "2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]4", "^", "2"}], " ", "s\[Gamma]4", " ", 
        "c\[Gamma]2", " ", "c\[Gamma]3", " ", "c\[Gamma]1"}], "-", 
       RowBox[{
        RowBox[{"c\[Delta]4", "^", "2"}], " ", "c\[Gamma]4", " ", 
        "s\[Gamma]2", " ", "s\[Gamma]3", " ", "s\[Gamma]1"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8636664250963125`*^9, 3.863666455864047*^9}, {
   3.8636665090826073`*^9, 3.863666542292014*^9}, 3.86367131246728*^9, {
   3.8636719720400715`*^9, 3.8636721921209655`*^9}, {3.863682918157135*^9, 
   3.8636829570411367`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"259e2a0a-b8e0-43bf-b80d-4563bf37d1ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rh", "=", 
   RowBox[{"m", "+", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["\[Nu]1", "2"], 
          SuperscriptBox["\[Nu]2", "2"]]}], ")"}]}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8636711025767384`*^9, 3.863671112438222*^9}, {
  3.8636713332056866`*^9, 3.863671342470344*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"f732dcd9-c4eb-4169-8b1e-2d149a705e46"]
}, Closed]],

Cell[CellGroupData[{

Cell["Conserved charges & thermodynamic potentials", "Section",
 CellChangeTimes->{{3.8671420822177753`*^9, 
  3.8671421125150223`*^9}},ExpressionUUID->"2a7fc51e-7527-45f0-bd01-\
b93895bdedb5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mass", "=", 
   RowBox[{"m", " ", 
    RowBox[{"(", 
     RowBox[{"\[Mu]1", "-", 
      RowBox[{"\[Mu]2", " ", 
       RowBox[{"\[Nu]1", "/", "\[Nu]2"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "=", 
   RowBox[{"a", " ", "m", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Nu]1", "^", "2"}], "+", 
       RowBox[{"\[Nu]2", "^", "2"}]}], ")"}], "/", "\[Nu]2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q1", "=", 
   RowBox[{"m", " ", 
    RowBox[{"e\[Delta]1", "/", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"\[Mu]1", ",", "e\[Delta]1"}], "]"}], "-", 
      RowBox[{
       RowBox[{"\[Nu]1", "/", "\[Nu]2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{"\[Mu]2", ",", "e\[Delta]1"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q2", "=", 
   RowBox[{"m", " ", 
    RowBox[{"e\[Delta]2", "/", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"\[Mu]1", ",", "e\[Delta]2"}], "]"}], "-", 
      RowBox[{
       RowBox[{"\[Nu]1", "/", "\[Nu]2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{"\[Mu]2", ",", "e\[Delta]2"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q3", "=", 
   RowBox[{"m", " ", 
    RowBox[{"e\[Delta]3", "/", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"\[Mu]1", ",", "e\[Delta]3"}], "]"}], "-", 
      RowBox[{
       RowBox[{"\[Nu]1", "/", "\[Nu]2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{"\[Mu]2", ",", "e\[Delta]3"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q4", "=", 
   RowBox[{"m", " ", 
    RowBox[{"e\[Delta]4", "/", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"\[Mu]1", ",", "e\[Delta]4"}], "]"}], "-", 
      RowBox[{
       RowBox[{"\[Nu]1", "/", "\[Nu]2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{"\[Mu]2", ",", "e\[Delta]4"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"m", " ", 
    RowBox[{"e\[Delta]1", "/", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Nu]1", "/", "\[Nu]2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{"\[Nu]2", ",", "e\[Delta]1"}], "]"}]}], "-", 
      RowBox[{"D", "[", 
       RowBox[{"\[Nu]1", ",", "e\[Delta]1"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"m", " ", 
    RowBox[{"e\[Delta]2", "/", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Nu]1", "/", "\[Nu]2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{"\[Nu]2", ",", "e\[Delta]2"}], "]"}]}], "-", 
      RowBox[{"D", "[", 
       RowBox[{"\[Nu]1", ",", "e\[Delta]2"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P3", "=", 
   RowBox[{"m", " ", 
    RowBox[{"e\[Delta]3", "/", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Nu]1", "/", "\[Nu]2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{"\[Nu]2", ",", "e\[Delta]3"}], "]"}]}], "-", 
      RowBox[{"D", "[", 
       RowBox[{"\[Nu]1", ",", "e\[Delta]3"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P4", "=", 
   RowBox[{"m", " ", 
    RowBox[{"e\[Delta]4", "/", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Nu]1", "/", "\[Nu]2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{"\[Nu]2", ",", "e\[Delta]4"}], "]"}]}], "-", 
      RowBox[{"D", "[", 
       RowBox[{"\[Nu]1", ",", "e\[Delta]4"}], "]"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.86714209282514*^9, 3.867142094678033*^9}, {
  3.867142137270361*^9, 3.8671421468413815`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"239c6cbb-8824-43b1-a602-936505b104ff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalOmega]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rh"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sentr", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Pi", " ", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rh"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ttemp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"rh", "-", "m"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "Pi", " ", "Ll"}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rh"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e\[Delta]1", " ", 
         RowBox[{"D", "[", 
          RowBox[{"Ll", ",", "e\[Delta]1"}], "]"}]}], "-", 
        RowBox[{"n0", " ", "P1"}]}], ")"}], "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rh"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e\[Delta]2", " ", 
         RowBox[{"D", "[", 
          RowBox[{"Ll", ",", "e\[Delta]2"}], "]"}]}], "-", 
        RowBox[{"n0", " ", "P2"}]}], ")"}], "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rh"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e\[Delta]3", " ", 
         RowBox[{"D", "[", 
          RowBox[{"Ll", ",", "e\[Delta]3"}], "]"}]}], "-", 
        RowBox[{"n0", " ", "P3"}]}], ")"}], "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rh"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e\[Delta]4", " ", 
         RowBox[{"D", "[", 
          RowBox[{"Ll", ",", "e\[Delta]4"}], "]"}]}], "-", 
        RowBox[{"n0", " ", "P4"}]}], ")"}], "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rh"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"L1", "+", 
        RowBox[{"n0", " ", "Q1"}]}], ")"}], "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rh"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"L2", "+", 
        RowBox[{"n0", " ", "Q2"}]}], ")"}], "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rh"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"L3", "+", 
        RowBox[{"n0", " ", "Q3"}]}], ")"}], "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rh"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"L4", "+", 
        RowBox[{"n0", " ", "Q4"}]}], ")"}], "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rh"}], "}"}]}]}], ";"}]}], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"cba7c2ae-23e0-4f41-9265-c23e37b157e2"]
}, Closed]],

Cell[CellGroupData[{

Cell["BPS limit of thermo quantities", "Section",
 CellChangeTimes->{{3.8671421861042595`*^9, 3.8671421882008514`*^9}, {
  3.8671424059307957`*^9, 
  3.867142411675275*^9}},ExpressionUUID->"a5f5c6af-7d00-48a3-8535-\
142a659d9817"],

Cell[BoxData[
 RowBox[{
  RowBox[{"limit", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", 
      RowBox[{"m0", " ", 
       RowBox[{"\[Epsilon]", "^", "2"}]}]}], ",", 
     RowBox[{"e\[Gamma]1", "\[Rule]", 
      RowBox[{"e\[Gamma]1", "/", "\[Epsilon]"}]}], ",", 
     RowBox[{"e\[Gamma]2", "\[Rule]", 
      RowBox[{"e\[Gamma]2", "/", "\[Epsilon]"}]}], ",", 
     RowBox[{"e\[Gamma]3", "\[Rule]", 
      RowBox[{"e\[Gamma]3", "/", "\[Epsilon]"}]}], ",", 
     RowBox[{"e\[Gamma]4", "\[Rule]", 
      RowBox[{"e\[Gamma]4", "/", "\[Epsilon]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.867142191028243*^9, 3.867142230366585*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"5206e307-9d19-4038-b9ff-a0a929671154"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mass", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mbps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q1", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q1bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q2", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q2bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q3", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q3bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q4", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q4bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P3", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P3bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P4", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P4bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8671422465236683`*^9, 3.8671422498367996`*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"7a0fac9a-818b-408c-90af-7e33f95074bf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Mbps", "^", "2"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Q1bps", "+", "Q2bps", "+", "Q3bps", "+", "Q4bps"}], ")"}], "^", 
    "2"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"P1bps", "+", "P2bps", "+", "P3bps", "+", "P4bps"}], ")"}], "^", 
    "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
   "Normal"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.867142261571022*^9, 3.867142267748396*^9}},
 CellLabel->
  "In[248]:=",ExpressionUUID->"c3a02e93-c579-4085-9ba9-4b97260b0ff8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8671422634101696`*^9, 3.8671422687945957`*^9}, 
   3.867732570434788*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"c1087541-a3e3-444e-9a77-7260de9dde18"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"J", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jbps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ttemp", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tbps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       SqrtBox[
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}]], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "a"}]}]}], "//", "Normal"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       SqrtBox[
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}]], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "a"}]}]}], "//", "Normal"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sentr", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sbps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       SqrtBox[
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}]], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "a"}]}]}], "//", "Normal"}], "//", 
    "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalPhi]1", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]1bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       SqrtBox[
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}]], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "a"}]}]}], "//", "Normal"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]2", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]2bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       SqrtBox[
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}]], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "a"}]}]}], "//", "Normal"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]3", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]3bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       SqrtBox[
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}]], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "a"}]}]}], "//", "Normal"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]4", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]4bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       SqrtBox[
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}]], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "a"}]}]}], "//", "Normal"}], "//", 
    "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalPsi]1", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]1bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       SqrtBox[
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}]], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "a"}]}]}], "//", "Normal"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]2", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]2bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       SqrtBox[
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}]], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "a"}]}]}], "//", "Normal"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]3", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]3bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       SqrtBox[
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}]], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "a"}]}]}], "//", "Normal"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]4", "/.", "limit"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]4bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       SqrtBox[
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}]], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "a"}]}]}], "//", "Normal"}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.867732573123496*^9, 3.867732585407879*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"2e05081d-197d-4168-92b8-0ef575acf250"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CurlyPhi]1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[CapitalPhi]1bps", "-", 
       RowBox[{"(", 
        RowBox[{"\[CapitalPhi]1bps", "/.", 
         RowBox[{"(", 
          RowBox[{"a", "\[Rule]", "0"}], ")"}]}], ")"}]}], ")"}], "/", 
     "Tbps"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[CapitalPhi]2bps", "-", 
       RowBox[{"(", 
        RowBox[{"\[CapitalPhi]2bps", "/.", 
         RowBox[{"(", 
          RowBox[{"a", "\[Rule]", "0"}], ")"}]}], ")"}]}], ")"}], "/", 
     "Tbps"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[CapitalPhi]3bps", "-", 
       RowBox[{"(", 
        RowBox[{"\[CapitalPhi]3bps", "/.", 
         RowBox[{"(", 
          RowBox[{"a", "\[Rule]", "0"}], ")"}]}], ")"}]}], ")"}], "/", 
     "Tbps"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[CapitalPhi]4bps", "-", 
       RowBox[{"(", 
        RowBox[{"\[CapitalPhi]4bps", "/.", 
         RowBox[{"(", 
          RowBox[{"a", "\[Rule]", "0"}], ")"}]}], ")"}]}], ")"}], "/", 
     "Tbps"}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.863689655877961*^9, 3.8636896629992447`*^9}, {
  3.863689712253456*^9, 3.863689757714249*^9}, {3.863689806756443*^9, 
  3.8636898078304586`*^9}, {3.8636898453891706`*^9, 3.86368986624006*^9}, {
  3.863689927381484*^9, 3.863689953344528*^9}, {3.863746957207356*^9, 
  3.863746958702484*^9}},
 CellLabel->
  "In[274]:=",ExpressionUUID->"6e921efa-8f08-4181-9454-627cfe1fc968"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[CapitalPsi]1bps", "-", 
       RowBox[{"(", 
        RowBox[{"\[CapitalPsi]1bps", "/.", 
         RowBox[{"(", 
          RowBox[{"a", "\[Rule]", "0"}], ")"}]}], ")"}]}], ")"}], "/", 
     "Tbps"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[CapitalPsi]2bps", "-", 
       RowBox[{"(", 
        RowBox[{"\[CapitalPsi]2bps", "/.", 
         RowBox[{"(", 
          RowBox[{"a", "\[Rule]", "0"}], ")"}]}], ")"}]}], ")"}], "/", 
     "Tbps"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[CapitalPsi]3bps", "-", 
       RowBox[{"(", 
        RowBox[{"\[CapitalPsi]3bps", "/.", 
         RowBox[{"(", 
          RowBox[{"a", "\[Rule]", "0"}], ")"}]}], ")"}]}], ")"}], "/", 
     "Tbps"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[CapitalPsi]4bps", "-", 
       RowBox[{"(", 
        RowBox[{"\[CapitalPsi]4bps", "/.", 
         RowBox[{"(", 
          RowBox[{"a", "\[Rule]", "0"}], ")"}]}], ")"}]}], ")"}], "/", 
     "Tbps"}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.863746970446053*^9, 3.8637470192860665`*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"273dcdfe-0309-46a2-97a3-11b8725b8666"]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking 1st law and identities", "Section",
 CellChangeTimes->{{3.8671424189179296`*^9, 3.8671424247766027`*^9}, {
  3.8671427039233313`*^9, 3.8671427040624237`*^9}, {3.8673822709074316`*^9, 
  3.8673822729793262`*^9}},ExpressionUUID->"d2fd6c36-db35-4696-9793-\
345bf7339a9e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"minlimit", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"e\[Delta]1", "\[Rule]", "e\[Delta]"}], ",", 
     RowBox[{"e\[Delta]2", "\[Rule]", "e\[Delta]"}], ",", 
     RowBox[{"e\[Delta]3", "\[Rule]", "e\[Delta]"}], ",", 
     RowBox[{"e\[Delta]4", "\[Rule]", "e\[Delta]"}], ",", 
     RowBox[{"e\[Gamma]1", "\[Rule]", "e\[Gamma]"}], ",", 
     RowBox[{"e\[Gamma]2", "\[Rule]", "e\[Gamma]"}], ",", 
     RowBox[{"e\[Gamma]3", "\[Rule]", "e\[Gamma]"}], ",", 
     RowBox[{"e\[Gamma]4", "\[Rule]", "e\[Gamma]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x0x1limit", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"e\[Delta]3", "\[Rule]", "e\[Delta]1"}], ",", 
     RowBox[{"e\[Delta]4", "\[Rule]", "e\[Delta]2"}], ",", 
     RowBox[{"e\[Gamma]3", "\[Rule]", "e\[Gamma]1"}], ",", 
     RowBox[{"e\[Gamma]4", "\[Rule]", "e\[Gamma]2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numerictry", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m0", "\[Rule]", "19"}], ",", 
     RowBox[{"a", "\[Rule]", "2"}], ",", 
     RowBox[{"e\[Delta]1", "\[Rule]", "1"}], ",", 
     RowBox[{"e\[Delta]2", "\[Rule]", "1.2"}], ",", 
     RowBox[{"e\[Delta]3", "\[Rule]", "1.5"}], ",", 
     RowBox[{"e\[Delta]4", "\[Rule]", "1.3"}], ",", 
     RowBox[{"e\[Gamma]1", "\[Rule]", "5"}], ",", 
     RowBox[{"e\[Gamma]2", "\[Rule]", "2"}], ",", 
     RowBox[{"e\[Gamma]3", "\[Rule]", "3"}], ",", 
     RowBox[{"e\[Gamma]4", "\[Rule]", "1.5"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8671424261650248`*^9, 3.8671425456243505`*^9}, 
   3.867142579295718*^9},
 CellLabel->
  "In[122]:=",ExpressionUUID->"a45680e4-082a-4afe-8b7d-33338bec95f2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]Sbps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Sbps", ",", "a"}], "]"}], " ", "da"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Sbps", ",", "m0"}], "]"}], " ", "dm0"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Sbps", ",", "e\[Delta]1"}], "]"}], " ", "de\[Delta]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Sbps", ",", "e\[Delta]2"}], "]"}], " ", "de\[Delta]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Sbps", ",", "e\[Delta]3"}], "]"}], " ", "de\[Delta]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Sbps", ",", "e\[Delta]4"}], "]"}], " ", "de\[Delta]4"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Sbps", ",", "e\[Gamma]1"}], "]"}], " ", "de\[Gamma]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Sbps", ",", "e\[Gamma]2"}], "]"}], " ", "de\[Gamma]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Sbps", ",", "e\[Gamma]3"}], "]"}], " ", "de\[Gamma]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Sbps", ",", "e\[Gamma]4"}], "]"}], " ", "de\[Gamma]4"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]Jbps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Jbps", ",", "a"}], "]"}], " ", "da"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Jbps", ",", "m0"}], "]"}], " ", "dm0"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Jbps", ",", "e\[Delta]1"}], "]"}], " ", "de\[Delta]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Jbps", ",", "e\[Delta]2"}], "]"}], " ", "de\[Delta]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Jbps", ",", "e\[Delta]3"}], "]"}], " ", "de\[Delta]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Jbps", ",", "e\[Delta]4"}], "]"}], " ", "de\[Delta]4"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Jbps", ",", "e\[Gamma]1"}], "]"}], " ", "de\[Gamma]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Jbps", ",", "e\[Gamma]2"}], "]"}], " ", "de\[Gamma]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Jbps", ",", "e\[Gamma]3"}], "]"}], " ", "de\[Gamma]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Jbps", ",", "e\[Gamma]4"}], "]"}], " ", "de\[Gamma]4"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]Q1bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q1bps", ",", "a"}], "]"}], " ", "da"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q1bps", ",", "m0"}], "]"}], " ", "dm0"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q1bps", ",", "e\[Delta]1"}], "]"}], " ", "de\[Delta]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q1bps", ",", "e\[Delta]2"}], "]"}], " ", "de\[Delta]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q1bps", ",", "e\[Delta]3"}], "]"}], " ", "de\[Delta]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q1bps", ",", "e\[Delta]4"}], "]"}], " ", "de\[Delta]4"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q1bps", ",", "e\[Gamma]1"}], "]"}], " ", "de\[Gamma]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q1bps", ",", "e\[Gamma]2"}], "]"}], " ", "de\[Gamma]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q1bps", ",", "e\[Gamma]3"}], "]"}], " ", "de\[Gamma]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q1bps", ",", "e\[Gamma]4"}], "]"}], " ", "de\[Gamma]4"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]Q2bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q2bps", ",", "a"}], "]"}], " ", "da"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q2bps", ",", "m0"}], "]"}], " ", "dm0"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q2bps", ",", "e\[Delta]1"}], "]"}], " ", "de\[Delta]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q2bps", ",", "e\[Delta]2"}], "]"}], " ", "de\[Delta]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q2bps", ",", "e\[Delta]3"}], "]"}], " ", "de\[Delta]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q2bps", ",", "e\[Delta]4"}], "]"}], " ", "de\[Delta]4"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q2bps", ",", "e\[Gamma]1"}], "]"}], " ", "de\[Gamma]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q2bps", ",", "e\[Gamma]2"}], "]"}], " ", "de\[Gamma]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q2bps", ",", "e\[Gamma]3"}], "]"}], " ", "de\[Gamma]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q2bps", ",", "e\[Gamma]4"}], "]"}], " ", "de\[Gamma]4"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]Q3bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q3bps", ",", "a"}], "]"}], " ", "da"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q3bps", ",", "m0"}], "]"}], " ", "dm0"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q3bps", ",", "e\[Delta]1"}], "]"}], " ", "de\[Delta]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q3bps", ",", "e\[Delta]2"}], "]"}], " ", "de\[Delta]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q3bps", ",", "e\[Delta]3"}], "]"}], " ", "de\[Delta]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q3bps", ",", "e\[Delta]4"}], "]"}], " ", "de\[Delta]4"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q3bps", ",", "e\[Gamma]1"}], "]"}], " ", "de\[Gamma]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q3bps", ",", "e\[Gamma]2"}], "]"}], " ", "de\[Gamma]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q3bps", ",", "e\[Gamma]3"}], "]"}], " ", "de\[Gamma]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q3bps", ",", "e\[Gamma]4"}], "]"}], " ", "de\[Gamma]4"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]Q4bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q4bps", ",", "a"}], "]"}], " ", "da"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q4bps", ",", "m0"}], "]"}], " ", "dm0"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q4bps", ",", "e\[Delta]1"}], "]"}], " ", "de\[Delta]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q4bps", ",", "e\[Delta]2"}], "]"}], " ", "de\[Delta]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q4bps", ",", "e\[Delta]3"}], "]"}], " ", "de\[Delta]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q4bps", ",", "e\[Delta]4"}], "]"}], " ", "de\[Delta]4"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q4bps", ",", "e\[Gamma]1"}], "]"}], " ", "de\[Gamma]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q4bps", ",", "e\[Gamma]2"}], "]"}], " ", "de\[Gamma]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q4bps", ",", "e\[Gamma]3"}], "]"}], " ", "de\[Gamma]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Q4bps", ",", "e\[Gamma]4"}], "]"}], " ", "de\[Gamma]4"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]P1bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P1bps", ",", "a"}], "]"}], " ", "da"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P1bps", ",", "m0"}], "]"}], " ", "dm0"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P1bps", ",", "e\[Delta]1"}], "]"}], " ", "de\[Delta]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P1bps", ",", "e\[Delta]2"}], "]"}], " ", "de\[Delta]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P1bps", ",", "e\[Delta]3"}], "]"}], " ", "de\[Delta]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P1bps", ",", "e\[Delta]4"}], "]"}], " ", "de\[Delta]4"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P1bps", ",", "e\[Gamma]1"}], "]"}], " ", "de\[Gamma]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P1bps", ",", "e\[Gamma]2"}], "]"}], " ", "de\[Gamma]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P1bps", ",", "e\[Gamma]3"}], "]"}], " ", "de\[Gamma]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P1bps", ",", "e\[Gamma]4"}], "]"}], " ", "de\[Gamma]4"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]P2bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P2bps", ",", "a"}], "]"}], " ", "da"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P2bps", ",", "m0"}], "]"}], " ", "dm0"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P2bps", ",", "e\[Delta]1"}], "]"}], " ", "de\[Delta]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P2bps", ",", "e\[Delta]2"}], "]"}], " ", "de\[Delta]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P2bps", ",", "e\[Delta]3"}], "]"}], " ", "de\[Delta]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P2bps", ",", "e\[Delta]4"}], "]"}], " ", "de\[Delta]4"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P2bps", ",", "e\[Gamma]1"}], "]"}], " ", "de\[Gamma]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P2bps", ",", "e\[Gamma]2"}], "]"}], " ", "de\[Gamma]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P2bps", ",", "e\[Gamma]3"}], "]"}], " ", "de\[Gamma]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P2bps", ",", "e\[Gamma]4"}], "]"}], " ", "de\[Gamma]4"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]P3bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P3bps", ",", "a"}], "]"}], " ", "da"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P3bps", ",", "m0"}], "]"}], " ", "dm0"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P3bps", ",", "e\[Delta]1"}], "]"}], " ", "de\[Delta]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P3bps", ",", "e\[Delta]2"}], "]"}], " ", "de\[Delta]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P3bps", ",", "e\[Delta]3"}], "]"}], " ", "de\[Delta]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P3bps", ",", "e\[Delta]4"}], "]"}], " ", "de\[Delta]4"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P3bps", ",", "e\[Gamma]1"}], "]"}], " ", "de\[Gamma]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P3bps", ",", "e\[Gamma]2"}], "]"}], " ", "de\[Gamma]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P3bps", ",", "e\[Gamma]3"}], "]"}], " ", "de\[Gamma]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P3bps", ",", "e\[Gamma]4"}], "]"}], " ", "de\[Gamma]4"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]P4bps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P4bps", ",", "a"}], "]"}], " ", "da"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P4bps", ",", "m0"}], "]"}], " ", "dm0"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P4bps", ",", "e\[Delta]1"}], "]"}], " ", "de\[Delta]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P4bps", ",", "e\[Delta]2"}], "]"}], " ", "de\[Delta]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P4bps", ",", "e\[Delta]3"}], "]"}], " ", "de\[Delta]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P4bps", ",", "e\[Delta]4"}], "]"}], " ", "de\[Delta]4"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P4bps", ",", "e\[Gamma]1"}], "]"}], " ", "de\[Gamma]1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P4bps", ",", "e\[Gamma]2"}], "]"}], " ", "de\[Gamma]2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P4bps", ",", "e\[Gamma]3"}], "]"}], " ", "de\[Gamma]3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"P4bps", ",", "e\[Gamma]4"}], "]"}], " ", "de\[Gamma]4"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.867382312096588*^9, 3.8673823151362157`*^9}, {
  3.8673823982942286`*^9, 3.8673826283686914`*^9}, {3.86738291901195*^9, 
  3.867383178392855*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"b80a543f-7c78-47f1-a4ed-a22d97a20d7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"firstlaw", "=", 
   RowBox[{"\[Delta]Sbps", "+", 
    RowBox[{
     RowBox[{"\[CapitalOmega]bps", "/", "Tbps"}], " ", "\[Delta]Jbps"}], "+", 
    RowBox[{"\[CurlyPhi]1", " ", "\[Delta]Q1bps"}], "+", 
    RowBox[{"\[CurlyPhi]2", " ", "\[Delta]Q2bps"}], "+", 
    RowBox[{"\[CurlyPhi]3", " ", "\[Delta]Q3bps"}], "+", 
    RowBox[{"\[CurlyPhi]4", " ", "\[Delta]Q4bps"}], "+", 
    RowBox[{"\[Xi]1", " ", "\[Delta]P1bps"}], "+", 
    RowBox[{"\[Xi]2", " ", "\[Delta]P2bps"}], "+", 
    RowBox[{"\[Xi]3", " ", "\[Delta]P3bps"}], "+", 
    RowBox[{"\[Xi]4", " ", "\[Delta]P4bps"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8673831967527857`*^9, 3.8673832121135745`*^9}, {
  3.867383254383793*^9, 3.8673833398879623`*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"9eea3c03-ea2e-4945-a033-8d9aa6dbc2c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"firstlaw", "/.", "minlimit"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8673833416590395`*^9, 3.8673833723736625`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"0905977f-369f-4d9e-863c-c0e7f558a06d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.867383343435808*^9, 3.8673833733139915`*^9}},
 CellLabel->
  "Out[181]=",ExpressionUUID->"eb315454-2268-400c-8666-b5a7497e70ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"firstlaw", "/.", "x0x1limit"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.867383402142888*^9, 3.8673834028996134`*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"3ea23615-5403-4005-9ae3-9ffbc618bd8f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8673834072425356`*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"22038f99-8ad5-4f0b-80d7-078354e6f97b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"firstlaw", "/.", "numerictry"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8673834116018953`*^9, 3.8673834445533724`*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"0eca426b-055f-40b0-b98c-2fb0848b7f2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"6.366462912410498`*^-12", "-", 
     RowBox[{"8.526512829121202`*^-14", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "de\[Gamma]1"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.0913936421275136`*^-11", "-", 
     RowBox[{"5.684341886080802`*^-14", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "de\[Gamma]2"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"5.4569682106375694`*^-12", "+", 
     RowBox[{"3.4106051316484804`*^-13", " ", "\[ImaginaryI]"}]}], ")"}], " ",
    "de\[Gamma]3"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"6.821210263296961`*^-13", "+", 
     RowBox[{"4.4764192352886297`*^-13", " ", "\[ImaginaryI]"}]}], ")"}], " ",
    "de\[Gamma]4"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"7.275957614183425`*^-12", "+", 
     RowBox[{"6.82121026329696`*^-13", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "de\[Delta]1"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3.1554436208840472`*^-30", "+", 
     RowBox[{"8.5265128291212`*^-13", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "de\[Delta]2"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3.6379788070917113`*^-12", "+", 
     RowBox[{"2.2737367544323206`*^-13", " ", "\[ImaginaryI]"}]}], ")"}], " ",
    "de\[Delta]3"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.2732925824820997`*^-11", "-", 
     RowBox[{"7.958078640513122`*^-13", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "de\[Delta]4"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"7.105427357601002`*^-14", "+", 
     RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "dm0"}]}]], "Output",
 CellChangeTimes->{{3.867383426402951*^9, 3.8673834450482426`*^9}},
 CellLabel->
  "Out[185]=",ExpressionUUID->"8770739c-aa9d-448e-9cf9-1fd0480737ef"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Smarrbps", "=", 
   RowBox[{"Mbps", "-", 
    RowBox[{"2", " ", "Tbps", " ", "Sbps"}], "-", 
    RowBox[{"2", " ", "\[CapitalOmega]bps", " ", "Jbps"}], "-", 
    RowBox[{"\[CapitalPhi]1bps", " ", "Q1bps"}], "-", 
    RowBox[{"\[CapitalPhi]2bps", " ", "Q2bps"}], "-", 
    RowBox[{"\[CapitalPhi]3bps", " ", "Q3bps"}], "-", 
    RowBox[{"\[CapitalPhi]4bps", " ", "Q4bps"}], "-", 
    RowBox[{"\[CapitalPsi]1bps", " ", "P1bps"}], "-", 
    RowBox[{"\[CapitalPsi]2bps", " ", "P2bps"}], "-", 
    RowBox[{"\[CapitalPsi]3bps", " ", "P3bps"}], "-", 
    RowBox[{"\[CapitalPsi]4bps", " ", "P4bps"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[112]:=",ExpressionUUID->"ce9ef9fc-a872-4631-8b29-89b5f6d8c41a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Smarrbps", "/.", "minlimit"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Smarrbps", "/.", "x0x1limit"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Smarrbps", "/.", "numerictry"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.867142553083769*^9, 3.867142584916355*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"04d73fb1-b8d4-4e42-a4a8-615a7b981bd9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8671425640912933`*^9, 3.867142585330885*^9}},
 CellLabel->
  "Out[125]=",ExpressionUUID->"d23734a2-8bd4-4d10-86b0-8fbb5e39f158"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8671425640912933`*^9, 3.8671425853448267`*^9}},
 CellLabel->
  "Out[126]=",ExpressionUUID->"5ab26e5b-15ea-44ee-a866-1dbe75ee68e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.4210854715202004`*^-14"}], "+", 
  RowBox[{"6.661338147750939`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.8671425640912933`*^9, 3.8671425853587885`*^9}},
 CellLabel->
  "Out[127]=",ExpressionUUID->"ffaa8185-a11e-4224-9686-3c55ea5372b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalOmega]bps", "/", "Tbps"}]], "Input",
 CellLabel->
  "In[282]:=",ExpressionUUID->"b736205b-3473-4076-86d5-47b0b218eff2"],

Cell[BoxData[
 RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{3.8671426193965263`*^9, 3.867732672172501*^9},
 CellLabel->
  "Out[282]=",ExpressionUUID->"2b7bbf40-9a20-4bd8-8606-7640319d655b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]bps", "/.", "minlimit"}], "/.", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{"I", " ", "a"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jbps", "/.", "minlimit"}], "/.", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{"I", " ", "a"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mbps", "/.", "minlimit"}], "/.", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{"I", " ", "a"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]1bps", "/.", "minlimit"}], "/.", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{"I", " ", "a"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q1bps", "/.", "minlimit"}], "/.", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{"I", " ", "a"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]1bps", "/.", "minlimit"}], "/.", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{"I", " ", "a"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P1bps", "/.", "minlimit"}], "/.", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{"I", " ", "a"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tbps", "/.", "minlimit"}], "/.", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{"I", " ", "a"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sbps", "/.", "minlimit"}], "/.", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{"I", " ", "a"}]}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.8671426496670275`*^9, 3.8671426871478443`*^9}},
 CellLabel->
  "In[283]:=",ExpressionUUID->"ed2d5051-15e4-457b-8669-827c19cb80af"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "\[ImaginaryI]", " ", "a", " ", 
   SuperscriptBox["e\[Delta]", "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["e\[Delta]", "4"]}], ")"}], "2"]}], 
  RowBox[{
   SuperscriptBox["e\[Gamma]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["e\[Delta]", "8"]}], ")"}], " ", "m0", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e\[Delta]", "2"], "+", 
        SuperscriptBox["e\[Delta]", "6"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["e\[Gamma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["e\[Delta]", "8"]}], ")"}], " ", "m0"}]}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{3.867142687774946*^9, 3.867732674164442*^9},
 CellLabel->
  "Out[283]=",ExpressionUUID->"42b51275-d680-43a6-af85-38f3ec3d46be"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", "a", " ", 
   SuperscriptBox["e\[Gamma]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["e\[Delta]", "8"]}], ")"}], " ", "m0"}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["e\[Delta]", "2"], "+", 
     SuperscriptBox["e\[Delta]", "6"]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.867142687774946*^9, 3.867732674182393*^9},
 CellLabel->
  "Out[284]=",ExpressionUUID->"686a7d1c-6b85-4414-8d7f-43956ed9d5ba"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["e\[Gamma]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["e\[Delta]", "8"]}], ")"}], " ", "m0"}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["e\[Delta]", "2"], "+", 
     SuperscriptBox["e\[Delta]", "6"]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.867142687774946*^9, 3.8677326741843877`*^9},
 CellLabel->
  "Out[285]=",ExpressionUUID->"a74261ac-b060-49f4-9588-183c02675020"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["e\[Delta]", "8"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e\[Delta]", "2"], "+", 
        SuperscriptBox["e\[Delta]", "6"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["e\[Gamma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["e\[Delta]", "8"]}], ")"}], " ", "m0"}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["e\[Delta]", "8"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e\[Delta]", "2"], "+", 
        SuperscriptBox["e\[Delta]", "6"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["e\[Gamma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["e\[Delta]", "8"]}], ")"}], " ", "m0"}]}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{3.867142687774946*^9, 3.867732674259188*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"f8420f68-75a3-4c53-95d8-44b68c45ecf2"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["e\[Gamma]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["e\[Delta]", "4"]}], ")"}], " ", "m0"}], 
  RowBox[{"8", " ", 
   SuperscriptBox["e\[Delta]", "2"]}]]], "Output",
 CellChangeTimes->{3.867142687774946*^9, 3.867732674286433*^9},
 CellLabel->
  "Out[287]=",ExpressionUUID->"c2490a4b-5aea-427a-b3ab-4771220fda8a"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["e\[Delta]", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e\[Delta]", "2"], "+", 
        SuperscriptBox["e\[Delta]", "6"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["e\[Gamma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["e\[Delta]", "8"]}], ")"}], " ", "m0"}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["e\[Delta]", "8"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e\[Delta]", "2"], "+", 
        SuperscriptBox["e\[Delta]", "6"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["e\[Gamma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["e\[Delta]", "8"]}], ")"}], " ", "m0"}]}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{3.867142687774946*^9, 3.8677326743143587`*^9},
 CellLabel->
  "Out[288]=",ExpressionUUID->"b5ed3134-32b4-488c-a5d5-d727afe7c2d6"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["e\[Gamma]", "2"], " ", 
   SuperscriptBox["e\[Delta]", "2"], " ", "m0"}], 
  RowBox[{"4", "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["e\[Delta]", "4"]}]}]]], "Output",
 CellChangeTimes->{3.867142687774946*^9, 3.8677326743173504`*^9},
 CellLabel->
  "Out[289]=",ExpressionUUID->"31daaef5-f188-4835-b286-beefa9ec55ae"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "a", " ", 
   SuperscriptBox["e\[Delta]", "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["e\[Delta]", "4"]}], ")"}], "2"]}], 
  RowBox[{
   SuperscriptBox["e\[Gamma]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["e\[Delta]", "8"]}], ")"}], " ", "m0", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e\[Delta]", "2"], "+", 
        SuperscriptBox["e\[Delta]", "6"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["e\[Gamma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["e\[Delta]", "8"]}], ")"}], " ", "m0"}]}], ")"}], " ", 
   "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.867142687774946*^9, 3.8677326743502626`*^9},
 CellLabel->
  "Out[290]=",ExpressionUUID->"bec21721-6d15-4800-9559-79b7ce9c85a5"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["e\[Gamma]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["e\[Delta]", "8"]}], ")"}], " ", "m0", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e\[Delta]", "2"], "+", 
        SuperscriptBox["e\[Delta]", "6"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["e\[Gamma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["e\[Delta]", "8"]}], ")"}], " ", "m0"}]}], ")"}], " ", 
   "\[Pi]"}], 
  RowBox[{"4", " ", 
   SuperscriptBox["e\[Delta]", "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["e\[Delta]", "4"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.867142687774946*^9, 3.867732674376272*^9},
 CellLabel->
  "Out[291]=",ExpressionUUID->"d41a882b-c1b5-409a-a837-713ee6de3348"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CurlyPhi]1", "/.", "minlimit"}], "/.", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{"I", " ", "a"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]1", "/.", "minlimit"}], "/.", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{"I", " ", "a"}]}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.8677323965867863`*^9, 3.867732414610675*^9}},
 CellLabel->
  "In[294]:=",ExpressionUUID->"838e1d0f-f2e7-4b28-add1-cea41bc61999"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["e\[Gamma]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["e\[Delta]", "4"]}], ")"}], " ", "m0", " ", "\[Pi]"}], 
   SuperscriptBox["e\[Delta]", "2"]]}]], "Output",
 CellChangeTimes->{{3.867732402709815*^9, 3.8677324149841084`*^9}, {
  3.867732678543857*^9, 3.8677326804338875`*^9}},
 CellLabel->
  "Out[294]=",ExpressionUUID->"62cc67b7-57dc-4b02-8ff7-fdd60f14632e"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["e\[Gamma]", "2"], " ", 
    SuperscriptBox["e\[Delta]", "2"], " ", "m0", " ", "\[Pi]"}], 
   RowBox[{"1", "+", 
    SuperscriptBox["e\[Delta]", "4"]}]]}]], "Output",
 CellChangeTimes->{{3.867732402709815*^9, 3.8677324149841084`*^9}, {
  3.867732678543857*^9, 3.8677326804359393`*^9}},
 CellLabel->
  "Out[295]=",ExpressionUUID->"c5bf5c0c-c883-46cb-84b0-b98cb409e31b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbps", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[CapitalPhi]1bps", "/.", 
      RowBox[{"(", 
       RowBox[{"a", "\[Rule]", "0"}], ")"}]}], ")"}], " ", "Q1bps"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[CapitalPhi]2bps", "/.", 
      RowBox[{"(", 
       RowBox[{"a", "\[Rule]", "0"}], ")"}]}], ")"}], " ", "Q2bps"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[CapitalPhi]3bps", "/.", 
      RowBox[{"(", 
       RowBox[{"a", "\[Rule]", "0"}], ")"}]}], ")"}], " ", "Q3bps"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[CapitalPhi]4bps", "/.", 
      RowBox[{"(", 
       RowBox[{"a", "\[Rule]", "0"}], ")"}]}], ")"}], " ", "Q4bps"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[CapitalPsi]1bps", "/.", 
      RowBox[{"(", 
       RowBox[{"a", "\[Rule]", "0"}], ")"}]}], ")"}], " ", "P1bps"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[CapitalPsi]2bps", "/.", 
      RowBox[{"(", 
       RowBox[{"a", "\[Rule]", "0"}], ")"}]}], ")"}], " ", "P2bps"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[CapitalPsi]3bps", "/.", 
      RowBox[{"(", 
       RowBox[{"a", "\[Rule]", "0"}], ")"}]}], ")"}], " ", "P3bps"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[CapitalPsi]4bps", "/.", 
      RowBox[{"(", 
       RowBox[{"a", "\[Rule]", "0"}], ")"}]}], ")"}], " ", "P4bps"}]}], "//", 
  "Simplify"}]], "Input",
 CellLabel->
  "In[147]:=",ExpressionUUID->"c455aee0-8069-4369-91d4-8f7cd6a20925"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8671429667953124`*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"0f3b58f2-3a36-4a18-bc0e-68f51be78c4d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["BPS thermodynamics", "Section",
 CellChangeTimes->{{3.8671427151206045`*^9, 
  3.867142718116592*^9}},ExpressionUUID->"7cb5cc21-c3d7-4cd4-8423-\
1cbac3937e21"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Sbps", "/.", 
     RowBox[{"a", "\[Rule]", "0"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"Sbps", " ", "+", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]bps", "/", "Tbps"}], " ", "Jbps"}]}], ")"}]}], "//",
   "FullSimplify"}]], "Input",
 CellEvaluationLanguage->"Python",
 CellChangeTimes->{{3.8672027401088743`*^9, 3.867202905838273*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"c8544cb5-12ba-4f2b-a1ec-ebb0955cd862"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.867202836690933*^9, 3.8672028663532314`*^9}, {
  3.8672029020873437`*^9, 3.8672029062484083`*^9}},
 CellLabel->
  "Out[167]=",ExpressionUUID->"6b32fd4e-485f-4504-a0ef-e7abece22d3c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ibps", "=", 
   RowBox[{"Sbps", "+", 
    RowBox[{
     RowBox[{"\[CapitalOmega]bps", "/", "Tbps"}], " ", "Jbps"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.867142721547327*^9, 3.8671427316574774`*^9}, {
  3.8672027561557217`*^9, 3.8672027574629927`*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"e34e0fad-9020-4706-b458-500d86118d4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Itildebps", "=", 
   RowBox[{"Sbps", "+", 
    RowBox[{
     RowBox[{"\[CapitalOmega]bps", "/", "Tbps"}], " ", "Jbps"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Xi]1", " ", "P1bps"}], "+", 
      RowBox[{"\[Xi]2", " ", "P2bps"}], "+", 
      RowBox[{"\[Xi]3", " ", "P3bps"}], "+", 
      RowBox[{"\[Xi]4", " ", "P4bps"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8671427457753315`*^9, 3.8671427473948765`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"de6b5de2-daeb-4fe7-a695-1ff63c659b37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Itildebps", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "4"}], " ", 
       RowBox[{
        RowBox[{"\[CurlyPhi]1", "^", "2"}], "/", "Pi"}]}], "-", 
      RowBox[{"16", " ", 
       RowBox[{"P1bps", "^", "2"}], " ", "Pi"}]}], ")"}]}], "/.", 
   "minlimit"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8671427652075806`*^9, 3.8671427854280124`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"27fffb8c-b07c-488b-931d-afd70e8104bb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.867142785750928*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"afaf8651-b567-416b-9ec0-14c5cb790e8a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ibps", "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CurlyPhi]1", " ", "\[CurlyPhi]2"}], "+", 
        RowBox[{"\[Xi]1", " ", "\[Xi]2"}]}], ")"}], "/", "Pi"}]}]}], "/.", 
   "x0x1limit"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8671428095153265`*^9, 3.8671428278287463`*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"c38c8694-51d3-4e1a-8e0b-0d70b1804778"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8671428281923113`*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"165fcf6d-63ae-4d8c-ac86-7ad5060a810d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Itildebps", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "4"}], " ", "\[CurlyPhi]1", " ", 
       RowBox[{"\[CurlyPhi]2", "/", "Pi"}]}], "-", 
      RowBox[{"16", " ", "P1bps", " ", "P2bps", " ", "Pi"}]}], ")"}]}], "/.", 
   "x0x1limit"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.867142841320011*^9, 3.8671428582773466`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"4b7c5c90-8e4b-4aa1-ac23-3e5020a3604f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8671428586667957`*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"fee3f351-e79a-4d51-9c6c-cd35aa202dc4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Itildebps", "-", 
    RowBox[{
     RowBox[{"Pi", "/", 
      RowBox[{"(", "2", ")"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "P1bps"}], "+", 
           RowBox[{"I", " ", 
            RowBox[{"\[CurlyPhi]1", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "P2bps"}], "+", 
           RowBox[{"I", " ", 
            RowBox[{"\[CurlyPhi]2", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "P3bps"}], "+", 
           RowBox[{"I", " ", 
            RowBox[{"\[CurlyPhi]3", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "P4bps"}], "+", 
           RowBox[{"I", " ", 
            RowBox[{"\[CurlyPhi]4", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}]}], "]"}], "+", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "P1bps"}], "-", 
           RowBox[{"I", " ", 
            RowBox[{"\[CurlyPhi]1", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "P2bps"}], "-", 
           RowBox[{"I", " ", 
            RowBox[{"\[CurlyPhi]2", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "P3bps"}], "-", 
           RowBox[{"I", " ", 
            RowBox[{"\[CurlyPhi]3", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "P4bps"}], "-", 
           RowBox[{"I", " ", 
            RowBox[{"\[CurlyPhi]4", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}]}], "]"}]}], 
      ")"}]}]}], "/.", "numerictry"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.867142885965632*^9, 3.8671429052827663`*^9}, {
  3.8671429357483606`*^9, 3.867142939354413*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"681ce356-bbde-49f6-86f0-daa0664c14e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.183231456205249`*^-12"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.867142900201989*^9, 3.8671429057190557`*^9}, {
  3.867142936381158*^9, 3.8671429397640705`*^9}},
 CellLabel->
  "Out[146]=",ExpressionUUID->"690989d9-e7f3-46c8-aff1-87e522da3437"]
}, Open  ]],

Cell[TextData[StyleBox["Different sqrt determinations",
 FontSize->16,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8671451638076715`*^9, 
  3.8671451703474665`*^9}},ExpressionUUID->"23bcfa9b-d13f-439d-be5c-\
d0152b161468"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Pi", "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "Itildebps"}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "P1bps"}], "+", 
          RowBox[{"I", " ", 
           RowBox[{"\[CurlyPhi]1", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "P2bps"}], "+", 
          RowBox[{"I", " ", 
           RowBox[{"\[CurlyPhi]2", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "P3bps"}], "+", 
          RowBox[{"I", " ", 
           RowBox[{"\[CurlyPhi]3", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "P4bps"}], "+", 
          RowBox[{"I", " ", 
           RowBox[{"\[CurlyPhi]4", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}]}], "]"}], "+", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "P1bps"}], "-", 
          RowBox[{"I", " ", 
           RowBox[{"\[CurlyPhi]1", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "P2bps"}], "-", 
          RowBox[{"I", " ", 
           RowBox[{"\[CurlyPhi]2", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "P3bps"}], "-", 
          RowBox[{"I", " ", 
           RowBox[{"\[CurlyPhi]3", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "P4bps"}], "-", 
          RowBox[{"I", " ", 
           RowBox[{"\[CurlyPhi]4", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}]}], "]"}]}], ")"}]}],
    "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m0", "\[Rule]", "139"}], ",", 
     RowBox[{"a", "\[Rule]", "22"}], ",", 
     RowBox[{"e\[Delta]1", "\[Rule]", "1"}], ",", 
     RowBox[{"e\[Delta]2", "\[Rule]", "2"}], ",", 
     RowBox[{"e\[Delta]3", "\[Rule]", "3"}], ",", 
     RowBox[{"e\[Delta]4", "\[Rule]", "1.3"}], ",", 
     RowBox[{"e\[Gamma]1", "\[Rule]", "0.2"}], ",", 
     RowBox[{"e\[Gamma]2", "\[Rule]", "2"}], ",", 
     RowBox[{"e\[Gamma]3", "\[Rule]", "3"}], ",", 
     RowBox[{"e\[Gamma]4", "\[Rule]", "15"}]}], "}"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.867144148026906*^9, 3.8671442562219963`*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"469ea13f-e690-4614-be0d-13cc17b834ea"],

Cell[BoxData[
 RowBox[{"0.9999999999999981`", "\[VeryThinSpace]", "+", 
  RowBox[{"3.3760746523896604`*^-20", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.8671441663245287`*^9, 3.867144259628218*^9}},
 CellLabel->
  "Out[158]=",ExpressionUUID->"109dc49d-2d24-4ca3-bee6-c747d2f07137"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "Pi"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "Itildebps"}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "P1bps"}], "+", 
          RowBox[{"I", " ", 
           RowBox[{"\[CurlyPhi]1", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "P2bps"}], "+", 
          RowBox[{"I", " ", 
           RowBox[{"\[CurlyPhi]2", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "P3bps"}], "+", 
          RowBox[{"I", " ", 
           RowBox[{"\[CurlyPhi]3", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "P4bps"}], "+", 
          RowBox[{"I", " ", 
           RowBox[{"\[CurlyPhi]4", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}]}], "]"}], "+", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "P1bps"}], "-", 
          RowBox[{"I", " ", 
           RowBox[{"\[CurlyPhi]1", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "P2bps"}], "-", 
          RowBox[{"I", " ", 
           RowBox[{"\[CurlyPhi]2", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "P3bps"}], "-", 
          RowBox[{"I", " ", 
           RowBox[{"\[CurlyPhi]3", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "P4bps"}], "-", 
          RowBox[{"I", " ", 
           RowBox[{"\[CurlyPhi]4", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], ")"}]}], "]"}]}], ")"}]}],
    "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m0", "\[Rule]", "139"}], ",", 
     RowBox[{"a", "\[Rule]", "22"}], ",", 
     RowBox[{"e\[Delta]1", "\[Rule]", "1"}], ",", 
     RowBox[{"e\[Delta]2", "\[Rule]", "2"}], ",", 
     RowBox[{"e\[Delta]3", "\[Rule]", "3"}], ",", 
     RowBox[{"e\[Delta]4", "\[Rule]", "13"}], ",", 
     RowBox[{"e\[Gamma]1", "\[Rule]", "0.2"}], ",", 
     RowBox[{"e\[Gamma]2", "\[Rule]", "2"}], ",", 
     RowBox[{"e\[Gamma]3", "\[Rule]", "3"}], ",", 
     RowBox[{"e\[Gamma]4", "\[Rule]", "15"}]}], "}"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.867145146291976*^9, 3.867145149329966*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"e663274b-966e-4d15-b170-59ca7a9a7579"],

Cell[BoxData[
 RowBox[{"0.9999999999999993`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.7721671421300104`*^-19", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.867145149732235*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"0e145e8b-d568-484b-8873-1653422ad9b9"]
}, Open  ]]
}, Closed]]
},
WindowSize->{760, 592},
WindowMargins->{{440, Automatic}, {90, Automatic}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 9, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"34d34af5-7934-4f5c-8158-b671c8187fd7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 160, 3, 67, "Section",ExpressionUUID->"b4fb1715-af53-45e9-ab55-e4de3d5dd87f"],
Cell[743, 27, 4312, 147, 314, "Input",ExpressionUUID->"00c46523-08bb-48f1-bc8c-8d71d18c8ad7"],
Cell[5058, 176, 3846, 105, 124, "Input",ExpressionUUID->"c59d068e-b0de-4b64-960b-846948d8c0e5"],
Cell[8907, 283, 4783, 113, 200, "Input",ExpressionUUID->"7eaaaa2f-1644-474d-9777-ac188c33dc6e"],
Cell[13693, 398, 424, 9, 28, "Input",ExpressionUUID->"f5cde24f-bd3e-45c9-86b5-cf242ee24a85"],
Cell[14120, 409, 10771, 279, 371, "Input",ExpressionUUID->"37fce4e7-f916-4692-ab25-c51d15b3d1e4"],
Cell[24894, 690, 5895, 160, 276, "Input",ExpressionUUID->"259e2a0a-b8e0-43bf-b80d-4563bf37d1ab"],
Cell[30792, 852, 596, 17, 58, "Input",ExpressionUUID->"f732dcd9-c4eb-4169-8b1e-2d149a705e46"]
}, Closed]],
Cell[CellGroupData[{
Cell[31425, 874, 193, 3, 53, "Section",ExpressionUUID->"2a7fc51e-7527-45f0-bd01-b93895bdedb5"],
Cell[31621, 879, 3922, 124, 200, "Input",ExpressionUUID->"239c6cbb-8824-43b1-a602-936505b104ff"],
Cell[35546, 1005, 4381, 140, 219, "Input",ExpressionUUID->"cba7c2ae-23e0-4f41-9265-c23e37b157e2"]
}, Closed]],
Cell[CellGroupData[{
Cell[39964, 1150, 230, 4, 53, "Section",ExpressionUUID->"a5f5c6af-7d00-48a3-8535-142a659d9817"],
Cell[40197, 1156, 740, 18, 28, "Input",ExpressionUUID->"5206e307-9d19-4038-b9ff-a0a929671154"],
Cell[40940, 1176, 3341, 102, 352, "Input",ExpressionUUID->"7a0fac9a-818b-408c-90af-7e33f95074bf"],
Cell[CellGroupData[{
Cell[44306, 1282, 709, 21, 48, "Input",ExpressionUUID->"c3a02e93-c579-4085-9ba9-4b97260b0ff8"],
Cell[45018, 1305, 207, 4, 32, "Output",ExpressionUUID->"c1087541-a3e3-444e-9a77-7260de9dde18"]
}, Open  ]],
Cell[45240, 1312, 6641, 212, 520, "Input",ExpressionUUID->"2e05081d-197d-4168-92b8-0ef575acf250"],
Cell[51884, 1526, 1817, 51, 86, "Input",ExpressionUUID->"6e921efa-8f08-4181-9454-627cfe1fc968"],
Cell[53704, 1579, 1548, 47, 86, "Input",ExpressionUUID->"273dcdfe-0309-46a2-97a3-11b8725b8666"]
}, Closed]],
Cell[CellGroupData[{
Cell[55289, 1631, 283, 4, 53, "Section",ExpressionUUID->"d2fd6c36-db35-4696-9793-345bf7339a9e"],
Cell[55575, 1637, 1715, 40, 86, "Input",ExpressionUUID->"a45680e4-082a-4afe-8b7d-33338bec95f2"],
Cell[57293, 1679, 12361, 345, 580, "Input",ExpressionUUID->"b80a543f-7c78-47f1-a4ed-a22d97a20d7c"],
Cell[69657, 2026, 835, 17, 48, "Input",ExpressionUUID->"9eea3c03-ea2e-4945-a033-8d9aa6dbc2c4"],
Cell[CellGroupData[{
Cell[70517, 2047, 248, 5, 28, "Input",ExpressionUUID->"0905977f-369f-4d9e-863c-c0e7f558a06d"],
Cell[70768, 2054, 179, 3, 32, "Output",ExpressionUUID->"eb315454-2268-400c-8666-b5a7497e70ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70984, 2062, 247, 5, 28, "Input",ExpressionUUID->"3ea23615-5403-4005-9ae3-9ffbc618bd8f"],
Cell[71234, 2069, 155, 3, 32, "Output",ExpressionUUID->"22038f99-8ad5-4f0b-80d7-078354e6f97b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71426, 2077, 250, 5, 28, "Input",ExpressionUUID->"0eca426b-055f-40b0-b98c-2fb0848b7f2d"],
Cell[71679, 2084, 1874, 51, 128, "Output",ExpressionUUID->"8770739c-aa9d-448e-9cf9-1fd0480737ef"]
}, Open  ]],
Cell[73568, 2138, 730, 15, 48, "Input",ExpressionUUID->"ce9ef9fc-a872-4631-8b29-89b5f6d8c41a"],
Cell[CellGroupData[{
Cell[74323, 2157, 440, 11, 67, "Input",ExpressionUUID->"04d73fb1-b8d4-4e42-a4a8-615a7b981bd9"],
Cell[74766, 2170, 179, 3, 32, "Output",ExpressionUUID->"d23734a2-8bd4-4d10-86b0-8fbb5e39f158"],
Cell[74948, 2175, 181, 3, 32, "Output",ExpressionUUID->"5ab26e5b-15ea-44ee-a866-1dbe75ee68e3"],
Cell[75132, 2180, 301, 6, 32, "Output",ExpressionUUID->"ffaa8185-a11e-4224-9686-3c55ea5372b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75470, 2191, 152, 3, 28, "Input",ExpressionUUID->"b736205b-3473-4076-86d5-47b0b218eff2"],
Cell[75625, 2196, 225, 4, 32, "Output",ExpressionUUID->"2b7bbf40-9a20-4bd8-8606-7640319d655b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75887, 2205, 1804, 56, 181, "Input",ExpressionUUID->"ed2d5051-15e4-457b-8669-827c19cb80af"],
Cell[77694, 2263, 953, 28, 56, "Output",ExpressionUUID->"42b51275-d680-43a6-af85-38f3ec3d46be"],
Cell[78650, 2293, 520, 14, 56, "Output",ExpressionUUID->"686a7d1c-6b85-4414-8d7f-43956ed9d5ba"],
Cell[79173, 2309, 490, 14, 56, "Output",ExpressionUUID->"a74261ac-b060-49f4-9588-183c02675020"],
Cell[79666, 2325, 1199, 38, 56, "Output",ExpressionUUID->"f8420f68-75a3-4c53-95d8-44b68c45ecf2"],
Cell[80868, 2365, 423, 12, 54, "Output",ExpressionUUID->"c2490a4b-5aea-427a-b3ab-4771220fda8a"],
Cell[81294, 2379, 1139, 35, 56, "Output",ExpressionUUID->"b5ed3134-32b4-488c-a5d5-d727afe7c2d6"],
Cell[82436, 2416, 378, 10, 54, "Output",ExpressionUUID->"31daaef5-f188-4835-b286-beefa9ec55ae"],
Cell[82817, 2428, 946, 28, 56, "Output",ExpressionUUID->"bec21721-6d15-4800-9559-79b7ce9c85a5"],
Cell[83766, 2458, 934, 28, 56, "Output",ExpressionUUID->"d41a882b-c1b5-409a-a837-713ee6de3348"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84737, 2491, 517, 14, 48, "Input",ExpressionUUID->"838e1d0f-f2e7-4b28-add1-cea41bc61999"],
Cell[85257, 2507, 493, 13, 53, "Output",ExpressionUUID->"62cc67b7-57dc-4b02-8ff7-fdd60f14632e"],
Cell[85753, 2522, 453, 11, 53, "Output",ExpressionUUID->"c5bf5c0c-c883-46cb-84b0-b98cb409e31b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86243, 2538, 1495, 45, 67, "Input",ExpressionUUID->"c455aee0-8069-4369-91d4-8f7cd6a20925"],
Cell[87741, 2585, 155, 3, 32, "Output",ExpressionUUID->"0f3b58f2-3a36-4a18-bc0e-68f51be78c4d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[87945, 2594, 165, 3, 53, "Section",ExpressionUUID->"7cb5cc21-c3d7-4cd4-8423-1cbac3937e21"],
Cell[CellGroupData[{
Cell[88135, 2601, 496, 14, 28, "Input",ExpressionUUID->"c8544cb5-12ba-4f2b-a1ec-ebb0955cd862"],
Cell[88634, 2617, 232, 4, 32, "Output",ExpressionUUID->"6b32fd4e-485f-4504-a0ef-e7abece22d3c"]
}, Open  ]],
Cell[88881, 2624, 378, 10, 28, "Input",ExpressionUUID->"e34e0fad-9020-4706-b458-500d86118d4b"],
Cell[89262, 2636, 554, 14, 28, "Input",ExpressionUUID->"de6b5de2-daeb-4fe7-a695-1ff63c659b37"],
Cell[CellGroupData[{
Cell[89841, 2654, 527, 15, 28, "Input",ExpressionUUID->"27fffb8c-b07c-488b-931d-afd70e8104bb"],
Cell[90371, 2671, 153, 3, 32, "Output",ExpressionUUID->"afaf8651-b567-416b-9ec0-14c5cb790e8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90561, 2679, 500, 14, 28, "Input",ExpressionUUID->"c38c8694-51d3-4e1a-8e0b-0d70b1804778"],
Cell[91064, 2695, 155, 3, 32, "Output",ExpressionUUID->"165fcf6d-63ae-4d8c-ac86-7ad5060a810d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91256, 2703, 504, 13, 28, "Input",ExpressionUUID->"4b7c5c90-8e4b-4aa1-ac23-3e5020a3604f"],
Cell[91763, 2718, 155, 3, 32, "Output",ExpressionUUID->"fee3f351-e79a-4d51-9c6c-cd35aa202dc4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91955, 2726, 2565, 73, 124, "Input",ExpressionUUID->"681ce356-bbde-49f6-86f0-daa0664c14e6"],
Cell[94523, 2801, 329, 7, 32, "Output",ExpressionUUID->"690989d9-e7f3-46c8-aff1-87e522da3437"]
}, Open  ]],
Cell[94867, 2811, 241, 5, 35, "Text",ExpressionUUID->"23bcfa9b-d13f-439d-be5c-d0152b161468"],
Cell[CellGroupData[{
Cell[95133, 2820, 2970, 84, 143, "Input",ExpressionUUID->"469ea13f-e690-4614-be0d-13cc17b834ea"],
Cell[98106, 2906, 297, 5, 32, "Output",ExpressionUUID->"109dc49d-2d24-4ca3-bee6-c747d2f07137"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98440, 2916, 2988, 85, 143, "Input",ExpressionUUID->"e663274b-966e-4d15-b170-59ca7a9a7579"],
Cell[101431, 3003, 271, 5, 32, "Output",ExpressionUUID->"0e145e8b-d568-484b-8873-1653422ad9b9"]
}, Open  ]]
}, Closed]]
}
]
*)


